Geometric effects in random assemblies of ellipses

Assemblies of anisotropic particles commonly appear in studies of active many-body systems. However, in two dimensions, the geometric ramifications of the finite density of such objects are not entirely understood. To fully characterize these effects, we perform an in-depth study of random assemblies generated by a slow compression of frictionless elliptical particles. The obtained configurations are then analysed using the Set Voronoi tessellation which takes the particle shape into the account. Not only that we analyse most scalar and vectorial morphological measures, which are commonly discussed in the literature or which have been recently addressed in experiments, but also systematically explore the correlations between them. While in a limited range of parameters similarities with findings in 3D assemblies could be identified, important differences are found when a broad range of aspect ratios and packing fractions are considered. The data discussed in this study should thus provide a unique reference set such that geometric effects and differences from random assemblies could be clearly identified in more complex systems, including ones with soft and active particles that are typically found in biological systems.

==> anc/si.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (0) dotless jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (1) range
%Control: year (0) verbatim
%Control: production of eprint (0) enabled
\begin{thebibliography}{0}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\end{thebibliography}%


==> anc/si.tex <==
\documentclass[aps,prl,superscriptaddress,longbibliography]{revtex4-1}

\usepackage[utf8]{inputenc}
\usepackage[english]{babel}
\usepackage[T1]{fontenc}
\usepackage{amsfonts}

\usepackage{amsthm}
\usepackage{amsmath}
\usepackage{bbm}

\usepackage{graphicx}
\usepackage[table]{xcolor}
\usepackage{subcaption}


\usepackage{caption}

\begin{document}

\title{\textbf{Supplementary Information: Geometric effects in random assemblies of ellipses}}

\author{Jakov Lovrić}
\affiliation{Division of Physical Chemistry, Ru\dj er Bo\v{s}kovi\'c Institute, Bijeni\v{c}ka cesta 54, 10000 Zagreb, Croatia.}
\affiliation{PULS Group, Department of Physics, Interdisciplinary Center for Nanostructured Films, Friedrich-Alexander-University Erlangen-N\"urnberg, IZNF, Cauerstrasse 3, 91058 Erlangen, Germany.}

\author{Sara Kaliman}
\affiliation{PULS Group, Department of Physics, Interdisciplinary Center for Nanostructured Films, Friedrich-Alexander-University Erlangen-N\"urnberg, IZNF, Cauerstrasse 3, 91058 Erlangen, Germany.}

\author{Wolfram Barfu\ss}
\affiliation{PULS Group, Department of Physics, Interdisciplinary Center for Nanostructured Films, Friedrich-Alexander-University Erlangen-N\"urnberg, IZNF, Cauerstrasse 3, 91058 Erlangen, Germany.}

\author{Gerd E. Schröder Turk}
\affiliation{Murdoch University, College of Science, Health, Engineering and Education, 90 South St, Murdoch WA 6150, Australia}
\affiliation{Niels Bohr Institute and Department of Food Science, University of Copenhagen, Rolighedsvej 26, DK-1958 Frederiksberg, Denmark.}
\affiliation{Division of Physical Chemistry, Lund University, Naturvetarv\"{a}gen 14, SE-221 00 Lund, Sweden.}

\author{Ana-Sunčana Smith}
\affiliation{Division of Physical Chemistry, Ru\dj er Bo\v{s}kovi\'c Institute, Bijeni\v{c}ka cesta 54, 10000 Zagreb, Croatia.}
\affiliation{PULS Group, Department of Physics, Interdisciplinary Center for Nanostructured Films, Friedrich-Alexander-University Erlangen-N\"urnberg, IZNF, Cauerstrasse 3, 91058 Erlangen, Germany.}


\maketitle

\begin{enumerate}
 \item{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.2$.}
 \item{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.35$.}
 \item{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.5$.}
 \item{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.65$.}
 \item{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.8$.}
 \item{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.2$.}
 \item{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.35$.}
 \item{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.5$.}
 \item{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.65$.}
 \item{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.8$.}
 \item{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.2$.}
 \item{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.35$.}
 \item{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.5$.}
 \item{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.65$.}
 \item{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.8$.}
 \item{Distributions and standardised distributions of selected morphological measures for all studied ellipse assemblies.}
 \item{Comparison between shape-based and standard Voronoi tessellations.}

\end{enumerate}


\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig1.pdf}
\caption{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.2$. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:voro02}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig2.pdf}
\caption{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.35$. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:voro035}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig3.pdf}
\caption{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.5$. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:voro05}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig4.pdf}
\caption{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.65$. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:voro065}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig5.pdf}
\caption{Voronoi tessellation of randomly assembled ellipses at packing fraction $\rho = 0.8$. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:voro08}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig6.pdf}
\caption{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.2$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitarea02}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig7.pdf}
\caption{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.35$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitarea035}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig8.pdf}
\caption{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.5$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitarea05}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig9.pdf}
\caption{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.65$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitarea065}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig10.pdf}
\caption{Fits of gamma distribution to the cell area measure at packing fraction $\rho = 0.8$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitarea08}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig11.pdf}
\caption{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.2$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitarea035}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig12.pdf}
\caption{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.35$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitper035}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig13.pdf}
\caption{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.5$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitper05}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig14.pdf}
\caption{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.65$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitper065}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig15.pdf}
\caption{Fits of gamma distribution to the cell perimeter measure at packing fraction $\rho = 0.8$. Left figure shows fit together with p-value of $\chi^2$ test and parameters of fitted distribution. Right figure shows difference between estimated(fitted) frequencies and observed frequencies for each bin in $\chi^2$ test. a) $e = 3.33$ b) $e = 2$, c) $e = 1.25$, d) $e = 1$}
\label{fig:fitper08}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig16.pdf}
\caption{Distributions and standardised distributions of selected morphological measures for all studied ellipse assemblies. a) Cell perimeter. b) Cell elongation. c) Stadard deviation of contact lengths.}
\label{fig:distall}
\end{figure*}

\begin{figure*}[]
\includegraphics[width=\linewidth]{SIFig17.pdf}
\caption{Comparison between shape-based and standard Voronoi tessellations. Difference between tessellations clearly emerge when Lewis' law lines are plotted.}
\label{fig:shapecm}
\end{figure*}

\end{document}

